A new method for computing self-gravity in an isolated system

A new approximation method for inverting the Poisson's equation is presented for a continuously distributed and finite-sized source in an unbound domain. The advantage of this image multipole method arises from its ability to place the computational error close to the computational domain boundary, making the source region almost error free. It is contrasted to the modified Green's function method that has small but finite errors in the source region. Moreover, this approximation method also has a systematic way to greatly reduce the errors at the expense of somewhat greater computational efforts. Numerical examples of three-dimensional and two-dimensional cases are given to illustrate the advantage of the new method.

==> Compile.sh <==
TARGET=Manuscript

rm -f $TARGET.dvi $TARGET.aux $TARGET.log $TARGET.bbl $TARGET.blg $TARGET.pdf

latex  $TARGET.tex
bibtex $TARGET.aux
latex  $TARGET.tex
latex  $TARGET.tex
latex  $TARGET.tex
dvipdf $TARGET.dvi

rm -f $TARGET.dvi $TARGET.aux $TARGET.log $TARGET.bbl $TARGET.blg

